Galaxy And Mass Assembly (GAMA): the effect of close interactions on star formation in galaxies

The modification of star formation (SF) in galaxy interactions is a complex process, with SF observed to be both enhanced in major mergers and suppressed in minor pair interactions. Such changes likely to arise on short timescales and be directly related to the galaxy-galaxy interaction time. Here we investigate the link between dynamical phase and direct measures of SF on different timescales for pair galaxies, targeting numerous star-formation rate (SFR) indicators and comparing to pair separation, individual galaxy mass and pair mass ratio. We split our sample into the higher (primary) and lower (secondary) mass galaxies in each pair and find that SF is indeed enhanced in all primary galaxies but suppressed in secondaries of minor mergers. We find that changes in SF of primaries is consistent in both major and minor mergers, suggesting that SF in the more massive galaxy is agnostic to pair mass ratio. We also find that SF is enhanced/suppressed more strongly for short-time duration SFR indicators (e.g. H-alpha), highlighting recent changes to SF in these galaxies, which are likely to be induced by the interaction. We propose a scenario where the lower mass galaxy has its SF suppressed by gas heating or stripping, while the higher mass galaxy has its SF enhanced, potentially by tidal gas turbulence and shocks. This is consistent with the seemingly contradictory observations for both SF suppression and enhancement in close pairs.

==> new_plot_pair.R <==
library('FITSio')
library('astro')
library('magicaxis')
library('cosmoFns')
library('gplots')
library('LaplacesDemon')
library('MASS')
library('hyper.fit')
graphics.off()


load('/Users/lukehome/work/ICRAR_work/GAMA/Projects/SFR_measures/cats_used/SFR_tab_XP_20150220.RData')
load('/Users/lukehome/work/ICRAR_work/GAMA/Projects/SFR_measures/corrected_corrs/100mu_corrections.Rdata')

sel <- which(SFR_tab[,'W4_flux']/SFR_tab[,'W4_fluxerr']>2 & SFR_tab[,'X100micron_flux']/SFR_tab[,'X100micron_fluxerr']>2 & SFR_tab[,'Z']< 0.3 & (SFR_tab[,'HA_EW']/SFR_tab[,'HA_EW_ERR'])>2.0)

temp<-SFR_tab[sel,'Z']/max(SFR_tab[sel,'Z'])

colstt<-round(temp*239.)+1

colstt2<-as.array(col2rgb(rainbow(240)[colstt], alpha=T))/255.
colstt2['alpha',]<-0.1

band_list<-c('SFR_W4', 'SFR_NED', 'SFR_magphys_FUV', 'SFR_magphys_NUV', 'SFR_magphys','SFR_Ha')
band_name<-c('MIR', 'UV_TIR', 'FUV','NUV', '0.1Gyr','Ha')


pdf('SFR_vs_SFR.pdf', width=2*(length(band_list)+1), height=3.)
par(mfrow = c(1, (length(band_list)+2)))

temp<-c(1:length(band_list))
temp<-c(0,temp,0)

layout(matrix(temp, 1, (length(band_list)+2), byrow = TRUE))


cat('Scaling SFR calibrations...', '\n')

for (i in 1:length(band_list)){

    par(mar=c(4,0,4,0))
    if (i==1) {
        labelsT<-c(F,T)
        ylab<-'SFR-FIR'
    } else {
        labelsT<-c(F,F)
        ylab<-''
    }
    
    magplot(SFR_tab[sel,band_list[i]],SFR_tab[sel,'SFR_100micron'], log='xy', col=rgb(colstt2[1,],colstt2[2,], colstt2[3,],colstt2[4,]) , pch=20,cex=0.4, xlim=c(0.1,100),ylim=c(0.1,100), labels=labelsT, majorn=c(3,3), xlab=paste('SFR-',band_name[i], sep=''), ylab=ylab, cex.lab=2.5)
    magaxis(side=1,majorn=2,minorn=5, ,ylab='')
    lines(c(0.0001,10000), c(0.0001,10000), lty=1)


    temp<-cbind(SFR_tab[sel,band_list[i]],SFR_tab[sel,'SFR_100micron'])
    temp<-log10(temp)
    temp2<-temp[which(is.finite(temp[,1])==T & is.finite(temp[,2])==T & temp[,1]>-2 & temp[,1]<3 & temp[,2]>-2 & temp[,2]<3),]

    fit1<-hyper.fit(temp2, coord.type='alpha', proj.type='vert.axis') 


    fit2<-fit1$LL$sig
    fit3<-hyper.fit(temp2[fit2 < 2.0, ], coord.type='alpha', proj.type='vert.axis')


    fit4<-fit3$LL$sig
    fit3<-hyper.fit(temp2[(fit2 < 2.0 & fit4 < 2.0), ], coord.type='alpha', proj.type='vert.axis')

    fit5<-fit3$LL$sig
    fit3<-hyper.fit(temp2[(fit2 < 2.0 & fit4 < 2.0 &  fit5 < 2.0), ], coord.type='alpha', proj.type='vert.axis')


    x<-c(-5, 5)
    y<-fit3$fit$par[2]+fit3$fit$par[1]*x
    y_err1<-(fit3$fit$par[2]+fit3$fit$par[3])+fit3$fit$par[1]*x
    y_err2<-(fit3$fit$par[2]-fit3$fit$par[3])+fit3$fit$par[1]*x

    if (i < length(band_list)) { 
        lines(10.^x,10.^y, col='darkgreen')
        lines(10.^x,10.^y_err1, col='darkgreen', lty=2)
        lines(10.^x,10.^y_err2, col='darkgreen', lty=2)
        SFR_tab[,band_list[i]]<-10.^((log10(SFR_tab[,band_list[i]])*fit3$fit$par[1])+fit3$fit$par[2])
        cat(band_list[i], ' a=', fit3$fit$par[1], ' b=',fit3$fit$par[2], '\n')
    }
    if (i==length(band_list)) { 
        magbar(position = "bottomright", range = c(min(SFR_tab[sel,'Z']), max(SFR_tab[sel,'Z'])), orient = "v", log = FALSE,
col = rainbow(240), scale = c(0.2, 0.1), labN=1, inset=1/20)
text(60,0.8,'z', cex=2.0)
    }

}

dev.off()

system('pdfcrop SFR_vs_SFR.pdf SFR_vs_SFR.pdf')




sel <- which(SFR_tab[,'W4_flux']/SFR_tab[,'W4_fluxerr']>2 & SFR_tab[,'X100micron_flux']/SFR_tab[,'X100micron_fluxerr']>2 & SFR_tab[,'Z']< 0.3 & (SFR_tab[,'HA_EW']/SFR_tab[,'HA_EW_ERR'])>2.0 & SFR_tab[,'PairID']>0)


x<-SFR_tab[sel,'SepProjAng']
y<-log10(SFR_tab[sel,'SFR_100micron'])-log10(SFR_tab[sel,'SFR_Ha'])
 


x<-x[which(is.finite(y)==T)]             
y<-y[which(is.finite(y)==T)]

          
y2<-y
for (i in 1:1) {
cut <- c(mean(y)-3*sd(y),mean(y)+3*sd(y))
y=y[which(y > cut[1] & y < cut[2])]
}
y<-y2    

pdf('scatter_vs_sep.pdf', width=8,height=8)


plot(x,y, pch=21, cex=0.4, col='orange', bg='orange', ylim=c(-2,2), xlab='Pair Separation, Kpc', ylab='Log[SFR(FIR)]-Log[SFR(Ha)]')

run<-magrun(x,y, bins = 20, type='mean', ycut=cut)

lines(run, lwd=2)
lines(run$x, run$yquan[,1], lty=2, lwd=2)
lines(run$x,run$yquan[,2], lty=2, lwd=2)


fit<-hyper.fit(cbind(x,y), coord.type='alpha', proj.type='vert.axis') 

x_fit<-c(0, 100)
y_fit<-fit$fit$par[2]+fit$fit$par[1]*x_fit


lines(x_fit,y_fit, col='darkgreen', lwd=2)

text(5,-2, expression(paste(alpha, ' =')), pos=4, cex=1.5, col='darkgreen')
text(12,-2, paste(format(fit$fit$par[1], digits=3, nsmall=3), ' +/- ',format(sqrt(fit$parm.covar[1])^2, digits=3, nsmall=3), sep=''),pos=4, cex=1.5, col='darkgreen')


dev.off() 

######### ******************** ##################
SFR_tab_pairs <- SFR_tab[which(SFR_tab[,'PairID'] > 0 & SFR_tab[,'Z']< 0.3 &  SFR_tab[,'CLASS_AGN']==0 & SFR_tab[,'SepVel'] < 1000.),]
SFR_tab_non_pairs <- SFR_tab[which(SFR_tab[,'PairID'] <= 0 & SFR_tab[,'Z']< 0.3  &  SFR_tab[,'CLASS_AGN']==0 &  SFR_tab[,'GroupID']!=0 ),]
######### ******************** ##################


sSFR_Ha_pairs <- SFR_tab_pairs[,'SFR_Ha']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_W4_pairs <- SFR_tab_pairs[,'SFR_W4']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_NED_pairs <- SFR_tab_pairs[,'SFR_NED']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_100micron_pairs <- SFR_tab_pairs[,'SFR_100micron']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_magphys_pairs <- SFR_tab_pairs[,'SFR_magphys']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_magphys_NUV_pairs <- SFR_tab_pairs[,'SFR_magphys_NUV']/(10.^SFR_tab_pairs[,'logmstar'])

SN_Ha_pairs <- SFR_tab_pairs[,'SFR_Ha']+1
SN_W4_pairs <- SFR_tab_pairs[,'SFR_W4']+1
SN_NED_pairs <- SFR_tab_pairs[,'SFR_NED']+1
SN_100micron_pairs <- SFR_tab_pairs[,'SFR_100micron']+1
SN_magphys_pairs <- SFR_tab_pairs[,'SFR_magphys']+1
SN_magphys_NUV_pairs <- SFR_tab_pairs[,'SFR_magphys_NUV']+1

sSFR_Ha_non_pairs <- SFR_tab_non_pairs[,'SFR_Ha']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_W4_non_pairs <- SFR_tab_non_pairs[,'SFR_W4']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_NED_non_pairs <- SFR_tab_non_pairs[,'SFR_NED']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_100micron_non_pairs <- SFR_tab_non_pairs[,'SFR_100micron']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_magphys_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_magphys_NUV_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys_NUV']/(10.^SFR_tab_non_pairs[,'logmstar'])

SN_Ha_non_pairs <- SFR_tab_non_pairs[,'SFR_Ha']+1
SN_W4_non_pairs <- SFR_tab_non_pairs[,'SFR_W4']+1
SN_NED_non_pairs <- SFR_tab_non_pairs[,'SFR_NED']+1
SN_100micron_non_pairs <- SFR_tab_non_pairs[,'SFR_100micron']+1
 SN_magphys_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys']+1
SN_magphys_NUV_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys_NUV']+1



##### FOR AARON SELECTIONS #########



sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000)



pdf('aaron_class.pdf')

temp<-c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))

magplot(c(1,2,3,4,5,6)-0.1, log10(c(median(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]]), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]]), median(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]]), median(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]]), median(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp, xlab='SFR indicator', ylab='Normalized Log[sSFR]', ylim=c(-0.4,0.4), labels=c(F,T), xlim=c(-0.,6.5))

rect(5.5, -0.42, 6.7, 0.42, col = colors(500)[212], border=colors(500)[212])


lines(c(0,7),c(0,0), lty=2, lwd=2)


points(c(1,2,3,4,5,6)+0.1, c(median(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), median(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), median(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), median(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))-temp, col='black', bg='darkblue', pch=22, cex=2.)


val<-c(median(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), median(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), median(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), median(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))-temp

error <- c(sd(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), sd(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), sd(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), length(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), length(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), length(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), length(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), length(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]]))))



for (i in 1:length(val)) {
lines(c(i+0.1,i+0.1), c(val[i]+error[i],val[i]-error[i]), col='darkblue', lwd=2)
}    

points(c(1,2,3,4,5,6), c(median(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), median(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), median(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), median(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))-temp,, col='black', bg='darkgreen', pch=22, cex=2.0)


val<-c(median(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), median(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), median(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), median(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))-temp

error <- c(sd(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), sd(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), sd(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), length(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), length(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), length(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), length(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), length(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]]))))

for (i in 1:length(val)) {
lines(c(i,i), c(val[i]+error[i],val[i]-error[i]), col='darkgreen', lwd=2)
}    


points(c(1,2,3,4,5,6)-0.1, c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp,, col='black', bg='orange', pch=22, cex=2.0)


val<-c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp

error <- c(sd(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), sd(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), sd(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), length(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])) ,length(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), length(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), length(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), length(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]]))))

for (i in 1:length(val)) {
lines(c(i-0.1,i-0.1), c(val[i]+error[i],val[i]-error[i]), col='orange', lwd=2)
}  


text(0.9,-0.4,'FIR', pos=4, srt=90, col='purple') 
text(1.9,-0.4,'MIR', pos=4, srt=90, col='purple')
text(2.9,-0.4,'UV+TIR', pos=4, srt=90, col='purple') 
text(3.9,-0.4,'NUV',pos=4, srt=90, col='purple')
text(4.9,-0.4,'0.1Gyr', pos=4, srt=90, col='purple')
text(5.9,-0.4,'H-alpha', pos=4, srt=90, col='purple')


legend(0,0.4, c('Close pairs', 'Intermidiate pairs', 'Far pairs'), pch=c(22,22,22), col=c('black', 'black', 'black'), pt.bg=c('darkblue','darkgreen', 'orange'), bty="n", cex=1.0, pt.cex=2.)

arrows(0.5,0.05,0.5,0.2, length = 0.15, col='darkblue')
arrows(0.5,-0.05,0.5,-0.2, length = 0.15, col='darkblue')
text(0.1,0.05, 'SF enhanced', pos=4, srt=90, col='darkblue')
text(0.3,-0.04, 'SF decreased', pos=2, srt=90, col='darkblue')


dev.off()


########################################################################################



band_list<-c('SFR_100micron', 'SFR_W4', 'SFR_NED', 'SFR_magphys_FUV', 'SFR_magphys_NUV', 'SFR_magphys','SFR_Ha')
band_name<-c('FIR','MIR', 'UV_TIR', 'FUV','NUV', '01Gyr','Ha')



sc <- seq(0,90,10)
mass_cut <- 9.0+(c(1:3)*0.5)
sub_list<-c('P', 'P_ERR','S', 'S_ERR', 'P_Maj', 'P_Maj_ERR', 'P_Min', 'P_Min_ERR', 'S_Maj', 'S_Maj_ERR', 'S_Min', 'S_Min_ERR')
sub_list2<-c('pair', 'non_pair')

cat('Defining arrays.....', '\n')

for (i in 1:length(band_list)){
    sSFR_pair <- SFR_tab_pairs[,band_list[i]]/(10.^SFR_tab_pairs[,'logmstar'])
    sSFR_non_pair <- SFR_tab_non_pairs[,band_list[i]]/(10.^SFR_tab_non_pairs[,'logmstar'])
    assign(paste('sSFR_',band_name[i],'_pair', sep=''),sSFR_pair)
    assign(paste('sSFR_',band_name[i],'_non_pair', sep=''),sSFR_non_pair) 
                 
} 

for (i in 1:length(band_list)){
    temp <- matrix(NA,length(sc),length(mass_cut))
    for (j in 1:length(sub_list)){
        for (k in 1:length(sub_list2)){
            assign(paste(band_name[i],'_',sub_list[j], '_',sub_list2[k] ,sep=''), temp)
        }
    }

}


cat('Populating Arrays.....', '\n')

for (j in 1:length(mass_cut)) {

  cat('Mass.....', j, 'of 3', '\n')  

   for (i in 1:length(sc)){

       cat('      Scale.....', i, 'of',length(sc),  '\n')
       
        sel_P <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0)
        sel_P_Maj <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] <= 3.0)
        sel_P_Min <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] > 3.0)
        sel_S<- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==0 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0)
        sel_S_Maj <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==0 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] <= 3.0)
        sel_S_Min <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==0 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] > 3.0)

        sub_list<-c('P','S', 'P_Maj', 'P_Min', 'S_Maj', 'S_Min')
        
        for (k in 1:length(band_name)) {
            sSFR_pairs <- get(paste('sSFR_',band_name[k],'_pair', sep=''))
            sSFR_non_pairs <- get(paste('sSFR_',band_name[k],'_non_pair', sep=''))
                                 
            for (l in 1:length(sub_list)) {
                sel_sub<-get(paste('sel_', sub_list[l], sep=''))            
                temp<-sSFR_pairs[sel_sub[which(sSFR_pairs[sel_sub] > 0.0 & is.finite(sSFR_pairs[sel_sub])==T)]]
                temp2<-c(mean(temp)+3.0*sd(temp),mean(temp)-3.0*sd(temp))
                temp3<-temp[which(temp < temp2[1] & temp > temp2[2])]
                write_arr <-get(paste(band_name[k],'_',sub_list[l], '_pair' ,sep=''))
                write_arr_ERR <-get(paste(band_name[k],'_',sub_list[l], '_ERR_pair' ,sep=''))               
                write_arr[i,j] <- mean(log10(temp3))
                write_arr_ERR[i,j] <- sd(log10(temp3))/sqrt(length(temp3))
                assign(paste(band_name[k],'_',sub_list[l], '_pair' ,sep=''),write_arr)                 
                assign(paste(band_name[k],'_',sub_list[l], '_ERR_pair' ,sep=''),write_arr_ERR)

                for (tt in 1:length(sel_sub)) {
                    sel_non_pair<-which(sSFR_non_pairs > 0.0 & is.finite(sSFR_non_pairs)==T)
                    dist<-sqrt(((SFR_tab_pairs[sel_sub[tt],'logmstar']-SFR_tab_non_pairs[sel_non_pair,'logmstar'])/sd(SFR_tab_non_pairs[sel_non_pair,'logmstar']))^2+((SFR_tab_pairs[sel_sub[tt],'Z']-SFR_tab_non_pairs[sel_non_pair,'Z'])/sd(SFR_tab_non_pairs[sel_non_pair,'Z']))^2)
                    temp3<-sort(dist, index.return = TRUE)
              
                    temp2<-sSFR_non_pairs[sel_non_pair[temp3$ix[1:3]]]
                    if (tt == 1) {temp<-temp2}
                    if (tt > 1) {temp<-c(temp, temp2)}
                    
                }

                temp2<-c(mean(temp)+3.0*sd(temp),mean(temp)-3.0*sd(temp))
                temp3<-temp[which(temp < temp2[1] & temp > temp2[2])]
                write_arr <-get(paste(band_name[k],'_',sub_list[l], '_non_pair' ,sep=''))
                write_arr_ERR <-get(paste(band_name[k],'_',sub_list[l], '_ERR_non_pair' ,sep=''))  
                write_arr[i,j] <- mean(log10(temp3))
                write_arr_ERR[i,j] <- sd(log10(temp3))/sqrt(length(temp3))
                assign(paste(band_name[k],'_',sub_list[l], '_non_pair' ,sep=''),write_arr)                 
                assign(paste(band_name[k],'_',sub_list[l], '_ERR_non_pair' ,sep=''),write_arr_ERR)

                                   
                
            }
                                 

        }

    }


}



sub_list<-c('P', 'P_ERR','S', 'S_ERR', 'P_Maj', 'P_Maj_ERR', 'P_Min', 'P_Min_ERR', 'S_Maj', 'S_Maj_ERR', 'S_Min', 'S_Min_ERR')
sub_list2<-c('pair', 'non_pair')

sub_list3 <- c('', '_Maj', '_Min')


########## ** MAKE plots ** ############

cat('Making Plots.....', '\n')

minrad<-c(26.34,31.6,21,21,21,21,5.268)
band_name2<-c('FIR','MIR', 'UV+TIR', 'FUV','NUV', '0.1Gyr','Ha')

for (i in 1:length(band_name)) {

    
    pdf(paste(band_name[i],'_NEW.pdf', sep=''), width=15, height=15)

    par(mfrow = c(5, 5))
    par(mar=c(1,1,1,1))      

    layout(matrix(c(0,12,13,14,0,   10,1,2,3,15,  10,4,5,6,16,   10,7,8,9,17,   0,11,11,11,0), 5, 5, byrow = TRUE))

    for (t in 1:3) {
        for (tt in 1:3) {
            pair_P<-get(paste(band_name[i], '_P',sub_list3[tt], '_pair', sep=''))
            pair_S<-get(paste(band_name[i], '_S',sub_list3[tt], '_pair', sep=''))

            pair_P_err<-get(paste(band_name[i], '_P',sub_list3[tt], '_ERR_pair', sep=''))
            pair_S_err<-get(paste(band_name[i], '_S',sub_list3[tt], '_ERR_pair', sep=''))

            non_pair_P<-get(paste(band_name[i], '_P',sub_list3[tt], '_non_pair', sep=''))
            non_pair_S<-get(paste(band_name[i], '_S',sub_list3[tt], '_non_pair', sep=''))

            non_pair_P_err<-get(paste(band_name[i], '_P',sub_list3[tt], '_ERR_non_pair', sep=''))
            non_pair_S_err<-get(paste(band_name[i], '_S',sub_list3[tt], '_ERR_non_pair', sep=''))

            pair_P2 <- 10.^pair_P/10.^non_pair_P
            pair_S2 <- 10.^pair_S/10.^non_pair_S
            
            pair_P_err<-sqrt(((pair_P_err))^2+((non_pair_P_err))^2)
            pair_S_err<-sqrt(((pair_S_err))^2+((non_pair_S_err))^2)

            assign(paste(band_name[i],'_P',sub_list3[tt], '_line_ERR' ,sep=''), pair_P_err)            
            assign(paste(band_name[i],'_S',sub_list3[tt], '_line_ERR' ,sep=''), pair_S_err)
            
            magplot(sc+5,pair_P2[,t], log='y', ylim=c(0.1,10), col='black', bg='darkgreen',pch=21, labels=c(T,T))

            lines(c(0,100),c(1,1), lty=2)           

            lines(c(minrad[i],minrad[i]), c(0.01,100), col='darkblue', lty=2, lwd=1)  

            points(sc+5,pair_P2[,t],col='black', bg='darkgreen',pch=21)
            lines(sc+5,pair_P2[,t],col='darkgreen',lwd=2)

            
            temp_x<-c(sc[1]+5.0, sc+5.0, rev(sc+5.0),sc[1]+5.0)
            temp_y<-c(pair_P2[1,t]-pair_P_err[1,t],pair_P2[,t]-pair_P_err[,t],rev(pair_P2[,t]+pair_P_err[,t]), pair_P2[1,t]-pair_P_err[1,t])           
            
            temp_x<-temp_x[which(is.finite(temp_y)==T)]
            temp_y<-temp_y[which(is.finite(temp_y)==T)]
            temp_y[which(temp_y<0)]<-0.0001
                     
            polygon(temp_x, temp_y, col=rgb(0.035,0.439,0.329,0.5),border=NA)
            

            points(sc+5,pair_S2[,t],col='black', bg='orange',pch=21)
            lines(sc+5,pair_S2[,t],col='orange',lwd=2)

            temp_x<-c(sc[1]+5.0, sc+5.0, rev(sc+5.0),sc[1]+5.0)
            temp_y<-c(pair_S2[1,t]-pair_S_err[1,t],pair_S2[,t]-pair_S_err[,t],rev(pair_S2[,t]+pair_S_err[,t]), pair_S2[1,t]-pair_S_err[1,t])
            temp_x<-temp_x[which(is.finite(temp_y)==T)]
            temp_y<-temp_y[which(is.finite(temp_y)==T)]
            temp_y[which(temp_y<0)]<-0.0001
            
            polygon(temp_x,temp_y, col=rgb(1,0.6,0,0.5),border=NA)
           
            
            if (t==1 & tt==1) {
                legend(50, 0.3, c('Secondary', 'Primary'),  pch=c(21,21), col=c('black', 'black'), pt.bg=c('orange','darkgreen'), bty="n", cex=1.5, pt.cex=1.5)
            }
        }
    }
    plot(c(0,10),c(0,10),col='white',axes=F)
    text(9,5, paste('Excess sSFR-',band_name2[i],sep=''), col='darkblue',srt=90, cex=2.0)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,9, 'Pair Separation, kpc/h', col='darkblue',cex=2.0)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,1, 'All Pairs', col= 'darkred', cex=2.0)
    arrows(5, 0.5, 5, 0., length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,1, 'Major Mergers', col= 'darkred', cex=2.0)
    arrows(5, 0.5, 5, 0., length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,1, 'Minor Mergers', col= 'darkred', cex=2.0)
    arrows(5, 0.5, 5, 0., length = 0.1)


    plot(c(0,10),c(0,10),col='white',axes=F)
    text(1,5, 'Log[M*] = 9.5 - 10.0', col= 'darkred', cex=2.0, srt=270)
    arrows(0.5, 5, 0., 5, length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(1,5, 'Log[M*] = 10.0 - 10.5', col= 'darkred', cex=2.0, srt=270)
    arrows(0.5, 5, 0., 5, length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(1,5, 'Log[M*] = 10.5 - 11.0', col= 'darkred', cex=2.0, srt=270)
    arrows(0.5, 5, 0., 5, length = 0.1)
    
    dev.off()
    system(paste('pdfcrop ',band_name[i],'_NEW.pdf ',band_name[i],'_NEW.pdf', sep=''))

}






for (i in 1:length(band_name)){
    for (j in 1:length(sub_list)) {
        slope<-c(1:3)
        slope_ERR<-c(1:3)
            for (t in 1:3) {

                pair<-get(paste(band_name[i], '_',sub_list[j], '_pair', sep=''))
                non_pair<-get(paste(band_name[i], '_',sub_list[j], '_non_pair', sep=''))
                pair <- 10.^pair[,t]/10.^non_pair[,t]

                #err<- get(paste(band_name[i],'_',sub_list[j], '_line_ERR' ,sep=''))

                if (band_name[i]=='Ha') {pair[2]<-NA}
                #temp_sc<-sc[which(is.finite(err[,t])==T)]
                sc2<-sc[which(is.finite(pair)==T)]
                pair<-pair[which(is.finite(pair)==T)]
                
                #temp_err<-err[which(is.finite(err[,t])==T),t]
                                
                #temp_e<-temp_sc
                #temp_e[]<-0.01
                #errors<-cbind(temp_e,temp_err)

                
                temp <- hyper.fit(cbind(sc2+5,pair), coord.type='alpha', proj.type='vert.axis', algo.func='LD')
                slope[t]<-temp$fit$Summary1[1,1]*-1
                slope_ERR[t]<-temp$fit$Summary1[1,2]

                #dev.new()
                #plot(sc+5,pair,log='y',ylim=c(0.1,10))
                #lines(sc+5, 10.^((temp$fit$Summary1[1,1]*(sc+5))+temp$fit$Summary1[2,1]), col='red')
                #cat(t, paste(band_name[i], '_',sub_list[j], '_pair', sep=''),slope[t], '\n') 
                #s<-readline('??')
                #graphics.off()
                
            }
        #cat(slope, '\n')
        #cat(slope_ERR, '\n')
        assign(paste(band_name[i], '_',sub_list[j], '_slope',sep=''),slope)
        assign(paste(band_name[i], '_',sub_list[j], '_slope_ERR',sep=''),slope_ERR)
            
        }
}

pdf(paste('timescale_change_all_new_control.pdf', sep=""), width=12, height=10)

par(mfrow = c(5, 4))
par(mar=c(0,0,0,0))      

layout(matrix(c(7,9,10,0, 7,1,2,11, 7,3,4,12,  7,5,6,13, 7,8,8,0), 5, 4, byrow = TRUE))


for (t in 1:3) {
    for (j in 1:2) {      
          for (i in 1:length(band_name)){
              if (j==1) {mid<-'Maj'} else {mid<-'Min'}
              
                  P<-get(paste(band_name[i], '_P_',mid,'_slope',sep=''))
                  S<-get(paste(band_name[i], '_S_',mid,'_slope',sep=''))
                  Pe<-get(paste(band_name[i], '_P_',mid,'_slope_ERR',sep=''))
                  Se<-get(paste(band_name[i], '_S_',mid,'_slope_ERR',sep=''))
                        
              if (j==1) {labels=c(F,T)} else {labels=c(F,F)}
              if (i==1) {
                  magplot(i-0.05,P[t], pch=21, bg='darkgreen', col='black', cex=1.5, ylim=c(-0.015,0.025), labels=labels, col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))
                  rect((length(band_name)-0.5), -0.025, (length(band_name)+1.7), 0.028, col = colors(500)[212], border=colors(500)[212])
                  magaxis(side=1, minorn=0, labels=F)
                  magaxis(side=2, minorn=4, labels=F)
                  lines(c(-1,8),c(0,0),lwd=2,lty=2)
                  lines(c(3.5,3.5), c(-0.1, 0.1), ,lwd=2,lty=2, col='darkblue')
                  if (j==1 & t==1) {
                      arrows(0.5,0.001,0.5,0.005, length = 0.1, col='darkblue')
                      arrows(0.5,-0.001,0.5,-0.005, length = 0.1, col='darkblue')
                      text(0.08,0.001, 'SF enhanced', pos=4, srt=90, col='darkblue')
                      text(0.08,-0.012, 'SF decreased', pos=4, srt=90, col='darkblue')
                  }
                  if (j==2 & t==1) {
                      legend(0.05,0.024, c('Secondary', 'Primary'), pch=c(21,21), col=c('black', 'black'), pt.bg=c('orange','darkgreen'), bty="n", cex=1., pt.cex=1.)
                  }

                  if (j==1 & t==3) {
                      for (gg in 1:length(band_name)){
                          text(gg-0.1,-0.013,band_name2[gg], pos=4, srt=90, col='purple')                          
                      }
   
                      text(2.9,0.018, 'Long',  pos=2,  col='darkblue') 
                      text(4.1,0.018, 'Short',  pos=4,  col='darkblue') 
                      arrows(3.6,0.018,4.0,0.018, length = 0.1, col='darkblue')
                      arrows(3.4,0.018,3.0,0.018, length = 0.1, col='darkblue')
                  }
                  
                  
              }
              
              points(i-0.05,P[t], pch=21, bg='darkgreen', col='black', cex=1.5)
              points(i+0.05,S[t], pch=21, bg='orange', col='black', cex=1.5)

              lines(c(i-0.05,i-0.05),c(P[t]+Pe[t], P[t]-Pe[t]), col='darkgreen')
              lines(c(i+0.05,i+0.05),c(S[t]+Se[t], S[t]-Se[t]), col='orange')
          }
      }
}


plot(c(0,10),c(0,10),col='white',axes=F)
text(9,5, 'Slope, Log[SFR] vs pair separation', col='darkblue',srt=90, cex=2.0)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,9, 'SFR measure', col='darkblue',cex=2.0)


plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Major Mergers', col= 'darkred', cex=2.0)
arrows(5, 1., 5, 0., length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Minor Mergers', col= 'darkred', cex=2.0)
arrows(5, 1.0, 5, 0., length = 0.1)


plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 9.5 - 10.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.0 - 10.5', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.5 - 11.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)
         
dev.off()

system('pdfcrop timescale_change_all_new_control.pdf timescale_change_all_new_control.pdf')



pdf(paste('timescale_change_all_major_V_minor_new_control.pdf', sep=""), width=10, height=10)


par(mfrow = c(5, 3))
par(mar=c(0,0,0,0))      

layout(matrix(c(0,0,0,    4,1,6,  4,2,7,    4,3,8, 5,5,5 ), 5, 3, byrow = TRUE))


for (t in 1:3) {
    for (i in 1:length(band_name)){
        PMa<-get(paste(band_name[i], '_P_Maj_slope',sep=''))
        SMa<-get(paste(band_name[i], '_S_Maj_slope',sep=''))
        PMae<-get(paste(band_name[i], '_P_Maj_slope_ERR',sep=''))
        SMae<-get(paste(band_name[i], '_S_Maj_slope_ERR',sep=''))
                  
        PMi<-get(paste(band_name[i], '_P_Min_slope',sep=''))
        SMi<-get(paste(band_name[i], '_S_Min_slope',sep=''))
        PMie<-get(paste(band_name[i], '_P_Min_slope_ERR',sep=''))
        SMie<-get(paste(band_name[i], '_S_Min_slope_ERR',sep=''))

        P_point<-PMa[t]-PMi[t]
        S_point<-SMa[t]-SMi[t]
        P_point_e <- sqrt(PMae[t]^2+PMie[t]^2)
        S_point_e <- sqrt(SMae[t]^2+SMie[t]^2)
        if (i==1) {
            magplot(i-0.05,P_point, pch=21, bg='darkgreen', col='black', cex=1.5, ylim=c(-0.015,0.015), labels=c(F,T), col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))
            rect((length(band_name)-0.5), -0.025, (length(band_name)+1.7), 0.025, col = colors(500)[212], border=colors(500)[212])
            magaxis(side=1, minorn=0, labels=F)
            magaxis(side=2, minorn=4, labels=F)
            lines(c(-1,8),c(0,0),lwd=2,lty=2)
            lines(c(3.5,3.5), c(-0.15, 0.15), ,lwd=2,lty=2, col='darkblue')
        }

        if (i==1 & t==3) {
                      for (gg in 1:length(band_name)){
                          text(gg-0.1,-0.015,band_name2[gg], pos=4, srt=90, col='purple')                          
                      }
        }

        
        points(i-0.05,P_point, pch=21, bg='darkgreen', col='black', cex=1.5)
        points(i+0.05,S_point, pch=21, bg='orange', col='black', cex=1.5)

        lines(c(i-0.05,i-0.05),c(P_point+P_point_e, P_point-P_point_e), col='darkgreen')
        lines(c(i+0.05,i+0.05),c(S_point+S_point_e, S_point-S_point_e), col='orange')
                  
                  
    }
}
 

plot(c(0,10),c(0,10),col='white',axes=F)
text(9,5, 'Major-Minor Merger (slope)', col='darkblue',srt=90, cex=2.0)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,9, 'SFR measure', col='darkblue',cex=2.0)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 9.5 - 10.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.0 - 10.5', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.5 - 11.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

dev.off()

system('pdfcrop timescale_change_all_major_V_minor_new_control.pdf timescale_change_all_major_V_minor_new_control.pdf')


pdf('timescale_change_all_primary_V_secondary_new_control.pdf', width=15, height=6)


par(mfrow = c(3, 4))
par(mar=c(0,0,0,0))      

layout(matrix(c(0,5,6,0,    3,1,2,0,    0,4,4,0   ), 3, 4, byrow = TRUE))


for (j in 1:2) {
    for (i in 1:length(band_name)){
        PMa<-get(paste(band_name[i], '_P_Maj_slope',sep=''))
        SMa<-get(paste(band_name[i], '_S_Maj_slope',sep=''))
        PMae<-get(paste(band_name[i], '_P_Maj_slope_ERR',sep=''))
        SMae<-get(paste(band_name[i], '_S_Maj_slope_ERR',sep=''))
                  
        PMi<-get(paste(band_name[i], '_P_Min_slope',sep=''))
        SMi<-get(paste(band_name[i], '_S_Min_slope',sep=''))
        PMie<-get(paste(band_name[i], '_P_Min_slope_ERR',sep=''))
        SMie<-get(paste(band_name[i], '_S_Min_slope_ERR',sep=''))

        if (j==1) {
            point<-PMa-SMa
            point_e <- sqrt(PMae^2+SMae^2)
        } else {
            point<-PMi-SMi
            point_e <- sqrt(PMie^2+SMie^2)
        }
       
        

        if (i==1) {
            if (j==1) {magplot(i-c(0.05,0,-0.05),point, pch=c(22,24,25), col=c(colors()[34], 'gold',colors()[598]), cex=1.5, ylim=c(-0.015,0.025), labels=c(F,T), col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))}
            if (j==2) {magplot(i-c(0.05,0,-0.05),point, pch=c(22,24,25), col=c(colors()[34], 'gold',colors()[598]), cex=1.5, ylim=c(-0.015,0.025), labels=c(F,F), col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))}
            
            rect((length(band_name)-0.5), -0.025, (length(band_name)+1.7), 0.028, col = colors(500)[212], border=colors(500)[212])
            magaxis(side=1, minorn=0, labels=F)
            magaxis(side=2, minorn=4, labels=F)
            lines(c(-1,8),c(0,0),lwd=2,lty=2)
            lines(c(3.5,3.5), c(-0.1, 0.1), ,lwd=2,lty=2, col='darkblue')
        

        for (gg in 1:length(band_name)){
                          text(gg-0.1,-0.015,band_name2[gg], pos=4, srt=90, col='purple')                          
                      }

        }

        if (j==1 & i==1) {legend(0.05,0.024, c('9.5<Log[M*]<10.0', '10.0<Log[M*]<10.5','10.5<Log[M*]<11.0'), pch=c(22,24,25), pt.bg=c(colors()[34], 'gold', colors()[598]), bty="n", cex=1., pt.cex=1.)}
        
        points(i-c(0.05,0,-0.05),point, pch=c(22,24,25), col=c(colors()[34], 'gold',colors()[598]), cex=1.5)
        temp<-c(0.05,0,-0.05)
        temp_col<-c(colors()[34], 'gold',colors()[598])
        for (y in 1:3) {
            lines(c(i-temp[y],i-temp[y]),c(point[y]+point_e[y], point[y]-point_e[y]), col=temp_col[y])
        }
                  
                  
    }
}



plot(c(0,10),c(0,10),col='white',axes=F)
text(9,5, 'Primary-Secondary (slope)', col='darkblue',srt=90, cex=1.4)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,9, 'SFR measure', col='darkblue',cex=1.4)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Major Mergers', col= 'darkred', cex=2.0)
arrows(5, 1.0, 5, 0., length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Minor Mergers', col= 'darkred', cex=2.0)
arrows(5, 1.0, 5, 0., length = 0.1)




dev.off()

 

#######################################
#######################################



pdf('timescale_measures_new_control.pdf')

magplot(c(1,10),c(1,7.5),col='white', xlim=c(1,1000), log='x', labels=c('T','F'), xlab='Probes SF, Myr', ylab='SFR indicators')

lines(c(1,10),c(2,2), lwd=2, col='orange')
lines(c(10.^((log10(1)+log10(10))/2.0),10.^((log10(1)+log10(10))/2.0)),c(2,2.1), lwd=2, col='orange')
text(10.^((log10(1)+log10(10))/2.0),2.3,'H-alpha', col='orange')

lines(c(1,100),c(3,3), lwd=2, col='darkgreen')
lines(c(10.^((log10(1)+log10(100))/2.0),10.^((log10(1)+log10(100))/2.0)),c(3,3.1), lwd=2, col='darkgreen')
text(10.^((log10(1)+log10(100))/2.0),3.3,'MagPhys 0.1Gyr', col='darkgreen')

lines(c(1,100),c(4,4), lwd=2, col='darkblue')
lines(c(10.^((log10(1)+log10(100))/2.0),10.^((log10(1)+log10(100))/2.0)),c(4,4.1), lwd=2, col='darkblue')
text(10.^((log10(1)+log10(100))/2.0),4.3,'NUV', col='darkblue')

lines(c(1,500),c(4.5,4.5), lwd=2, col='magenta')
lines(c(10.^((log10(1)+log10(500))/2.0),10.^((log10(1)+log10(500))/2.0)),c(4.5,4.6), lwd=2, col='magenta')
text(10.^((log10(1)+log10(500))/2.0),4.8,'UV+TIR', col='magenta')


lines(c(100,200),c(5,5), lwd=2, col='brown')
lines(c(50,100),c(5,5), lwd=2, lty=2, col='brown')
lines(c(10.^((log10(100)+log10(200))/2.0),10.^((log10(100)+log10(200))/2.0)),c(5,5.1), lwd=2, col='brown')
text(10.^((log10(100)+log10(200))/2.0),5.3,'MIR', col='brown')


lines(c(100,500),c(6,6), lwd=2, col='purple')
lines(c(50,100),c(6,6), lwd=2, lty=2, col='purple')
lines(c(10.^((log10(100)+log10(500))/2.0),10.^((log10(100)+log10(500))/2.0)),c(6.0,6.1), lwd=2, col='purple')
text(10.^((log10(100)+log10(500))/2.0),6.3,'FIR', col='purple')



lines(c(600,600),c(1.6,2.4), lwd=2)
lines(c(600,500),c(1.6,1.6), lwd=2)
lines(c(600,500),c(2.4,2.4), lwd=2)

text(900,2,'>20 Msun', srt=270)
text(700,2,'stars', srt=270)

lines(c(600,600),c(2.6,4.4), lwd=2)
lines(c(600,500),c(2.6,2.6), lwd=2)
lines(c(600,500),c(4.4,4.4), lwd=2)
text(900,3.5,'3<Msun<20', srt=270)
text(700,3.5,'stars', srt=270)



lines(c(600,600),c(4.6,5.4), lwd=2)
lines(c(600,500),c(4.6,4.6), lwd=2)
lines(c(600,500),c(5.4,5.4), lwd=2)
text(900,5,'Warm', srt=270)
text(700,5,'Dust', srt=270)

lines(c(600,600),c(5.6,6.4), lwd=2)
lines(c(600,500),c(5.6,5.6), lwd=2)
lines(c(600,500),c(6.4,6.4), lwd=2)
text(900,6,'Cool', srt=270)
text(700,6,'Dust', srt=270)


lines(c(100,100), c(0,10), lty=2,lwd=2)
arrows(90,7.,20, 7., length = 0.15)
arrows(110,7.,600, 7., length = 0.15)
text(10.^((log10(90)+log10(20))/2.0), 7.4, 'Short Duration')
text(10.^((log10(110)+log10(600))/2.0), 7.4, 'Long Duration')

dev.off()


system('pdfcrop timescale_change_all_primary_V_secondary_new_control.pdf timescale_change_all_primary_V_secondary_new_control.pdf') 


==> new_plot_pair_miert_sel.R <==
library('FITSio')
library('astro')
library('magicaxis')
library('cosmoFns')
library('gplots')
library('LaplacesDemon')
library('MASS')
library('hyper.fit')
graphics.off()


load('/Users/lukehome/work/ICRAR_work/GAMA/Projects/SFR_measures/cats_used/SFR_tab_XP_20150220.RData')
load('/Users/lukehome/work/ICRAR_work/GAMA/Projects/SFR_measures/corrected_corrs/100mu_corrections.Rdata')

sel <- which(SFR_tab[,'W4_flux']/SFR_tab[,'W4_fluxerr']>2 & SFR_tab[,'X100micron_flux']/SFR_tab[,'X100micron_fluxerr']>2 & SFR_tab[,'Z']< 0.3 & (SFR_tab[,'HA_EW']/SFR_tab[,'HA_EW_ERR'])>2.0)

temp<-SFR_tab[sel,'Z']/max(SFR_tab[sel,'Z'])

colstt<-round(temp*239.)+1

colstt2<-as.array(col2rgb(rainbow(240)[colstt], alpha=T))/255.
colstt2['alpha',]<-0.1

band_list<-c('SFR_W4', 'SFR_NED', 'SFR_magphys_FUV', 'SFR_magphys_NUV', 'SFR_magphys','SFR_Ha')
band_name<-c('MIR', 'UV_TIR', 'FUV','NUV', '0.1Gyr','Ha')


pdf('SFR_vs_SFR.pdf', width=2*(length(band_list)+1), height=3.)
par(mfrow = c(1, (length(band_list)+2)))

temp<-c(1:length(band_list))
temp<-c(0,temp,0)

layout(matrix(temp, 1, (length(band_list)+2), byrow = TRUE))


cat('Scaling SFR calibrations...', '\n')

for (i in 1:length(band_list)){

    par(mar=c(4,0,4,0))
    if (i==1) {
        labelsT<-c(F,T)
        ylab<-'SFR-FIR'
    } else {
        labelsT<-c(F,F)
        ylab<-''
    }
    
    magplot(SFR_tab[sel,band_list[i]],SFR_tab[sel,'SFR_100micron'], log='xy', col=rgb(colstt2[1,],colstt2[2,], colstt2[3,],colstt2[4,]) , pch=20,cex=0.4, xlim=c(0.1,100),ylim=c(0.1,100), labels=labelsT, majorn=c(3,3), xlab=paste('SFR-',band_name[i], sep=''), ylab=ylab, cex.lab=2.5)
    magaxis(side=1,majorn=2,minorn=5, ,ylab='')
    lines(c(0.0001,10000), c(0.0001,10000), lty=1)


    temp<-cbind(SFR_tab[sel,band_list[i]],SFR_tab[sel,'SFR_100micron'])
    temp<-log10(temp)
    temp2<-temp[which(is.finite(temp[,1])==T & is.finite(temp[,2])==T & temp[,1]>-2 & temp[,1]<3 & temp[,2]>-2 & temp[,2]<3),]

    fit1<-hyper.fit(temp2, coord.type='alpha', proj.type='vert.axis') 


    fit2<-fit1$LL$sig
    fit3<-hyper.fit(temp2[fit2 < 2.0, ], coord.type='alpha', proj.type='vert.axis')


    fit4<-fit3$LL$sig
    fit3<-hyper.fit(temp2[(fit2 < 2.0 & fit4 < 2.0), ], coord.type='alpha', proj.type='vert.axis')

    fit5<-fit3$LL$sig
    fit3<-hyper.fit(temp2[(fit2 < 2.0 & fit4 < 2.0 &  fit5 < 2.0), ], coord.type='alpha', proj.type='vert.axis')


    x<-c(-5, 5)
    y<-fit3$fit$par[2]+fit3$fit$par[1]*x
    y_err1<-(fit3$fit$par[2]+fit3$fit$par[3])+fit3$fit$par[1]*x
    y_err2<-(fit3$fit$par[2]-fit3$fit$par[3])+fit3$fit$par[1]*x

    if (i < length(band_list)) { 
        lines(10.^x,10.^y, col='darkgreen')
        lines(10.^x,10.^y_err1, col='darkgreen', lty=2)
        lines(10.^x,10.^y_err2, col='darkgreen', lty=2)
        SFR_tab[,band_list[i]]<-10.^((log10(SFR_tab[,band_list[i]])*fit3$fit$par[1])+fit3$fit$par[2])
        cat(band_list[i], ' a=', fit3$fit$par[1], ' b=',fit3$fit$par[2], '\n')
    }
    if (i==length(band_list)) { 
        magbar(position = "bottomright", range = c(min(SFR_tab[sel,'Z']), max(SFR_tab[sel,'Z'])), orient = "v", log = FALSE,
col = rainbow(240), scale = c(0.2, 0.1), labN=1, inset=1/20)
text(60,0.8,'z', cex=2.0)
    }

}

dev.off()

system('pdfcrop SFR_vs_SFR.pdf SFR_vs_SFR.pdf')




sel <- which(SFR_tab[,'W4_flux']/SFR_tab[,'W4_fluxerr']>2 & SFR_tab[,'X100micron_flux']/SFR_tab[,'X100micron_fluxerr']>2 & SFR_tab[,'Z']< 0.3 & (SFR_tab[,'HA_EW']/SFR_tab[,'HA_EW_ERR'])>2.0 & SFR_tab[,'PairID']>0)


x<-SFR_tab[sel,'SepProjAng']
y<-log10(SFR_tab[sel,'SFR_100micron'])-log10(SFR_tab[sel,'SFR_Ha'])
 


x<-x[which(is.finite(y)==T)]             
y<-y[which(is.finite(y)==T)]

          
y2<-y
for (i in 1:1) {
cut <- c(mean(y)-3*sd(y),mean(y)+3*sd(y))
y=y[which(y > cut[1] & y < cut[2])]
}
y<-y2    

pdf('scatter_vs_sep.pdf', width=8,height=8)


plot(x,y, pch=21, cex=0.4, col='orange', bg='orange', ylim=c(-2,2), xlab='Pair Separation, kpc', ylab='log[sSFR(FIR)]-log[sSFR(Ha)]')

run<-magrun(x,y, bins = 20, type='mean', ycut=cut)

lines(run, lwd=2)
lines(run$x, run$yquan[,1], lty=2, lwd=2)
lines(run$x,run$yquan[,2], lty=2, lwd=2)


fit<-hyper.fit(cbind(x,y), coord.type='alpha', proj.type='vert.axis') 

x_fit<-c(0, 100)
y_fit<-fit$fit$par[2]+fit$fit$par[1]*x_fit


lines(x_fit,y_fit, col='darkgreen', lwd=2)

text(5,-2, expression(paste(alpha, ' =')), pos=4, cex=1.5, col='darkgreen')
text(12,-2, paste(format(fit$fit$par[1], digits=5, nsmall=5), ' +/- ',format(sqrt(fit$parm.covar[1])^2, digits=3, nsmall=3), sep=''),pos=4, cex=1.5, col='darkgreen')


dev.off() 






######### ******************** ##################
SFR_tab_pairs <- SFR_tab[which(SFR_tab[,'PairID'] > 0 & SFR_tab[,'Z']< 0.3 &  SFR_tab[,'CLASS_AGN']==0 & SFR_tab[,'SepVel'] < 1000.),]
SFR_tab_non_pairs <- SFR_tab[which(SFR_tab[,'PairID'] <= 0 & SFR_tab[,'Z']< 0.3  &  SFR_tab[,'CLASS_AGN']==0),]
######### ******************** ##################



z_bin<-seq(0,0.3,0.01)
median_mass<-z_bin
lower_95<-z_bin

for (i in 1:length(z_bin)) {   
    sel<-which(SFR_tab[,'Z']>z_bin[i]& SFR_tab[,'Z']<z_bin[i]+0.1)
    median_mass[i]<-quantile(SFR_tab[sel,'logmstar'], probs=0.5, na.rm=TRUE)
    lower_95[i]<-quantile(SFR_tab[sel,'logmstar'], probs=0.02, na.rm=TRUE)

}



sel_all<-1

for (i in 1:length(SFR_tab_pairs[,'PairID'])){
    sel<-which(SFR_tab_pairs[,'PairID']==SFR_tab_pairs[i,'PairID'])
    mass_cut<-approx(z_bin,lower_95,SFR_tab_pairs[i,'Z'])$y    
    if (length(which(SFR_tab_pairs[sel,'logmstar'] < mass_cut))==0){sel_all<-c(sel_all,i)}    
}


sel_all_control<-which(SFR_tab_non_pairs[,'logmstar'] > approx(z_bin,lower_95,SFR_tab_non_pairs[,'Z'])$y)


SFR_tab_pairs<-SFR_tab_pairs[sel_all,]
SFR_tab_non_pairs<-SFR_tab_non_pairs[sel_all_control,]


pdf('Mass_cuts.pdf',width=5.5,height=5.5)

magplot(SFR_tab[,'Z'],10.^SFR_tab[,'logmstar'], ylim=10.^c(7.5,12.5), xlim=c(0,0.5), cex=0.2, pch=21, bg=rgb(1,0,0,0.4), col=rgb(1,0,0,0.4), xlab='Redshift', ylab='Stellar Mass, Msun', log='y')

sel<-which(SFR_tab[,'logmstar'] > approx(z_bin,lower_95,SFR_tab[,'Z'])$y & SFR_tab[,'logmstar'] < 11 & SFR_tab[,'logmstar']>9.5 & SFR_tab[,'Z'] < 0.3)

points(SFR_tab[sel,'Z'],10.^SFR_tab[sel,'logmstar'], cex=0.2, pch=21, bg=rgb(0,0.6,0,0.4), col=rgb(0.0,0.6,0.4))


lines(z_bin[which(z_bin >0.15)], 10.^lower_95[which(z_bin >0.15)],lty=2,lwd=2)
lines(c(z_bin[length(z_bin)], z_bin[length(z_bin)]), 10.^c(lower_95[length(z_bin)],11),lty=2,lwd=2)
lines(c(-1,0.15), 10.^c(9.5,9.5),lty=2,lwd=2)
lines(c(-1,0.3), 10.^c(11,11),lty=2,lwd=2)

dev.off()





cat('Total Pairs (no cuts) -', length(SFR_tab[which(SFR_tab[,'PairID']>0),1]), '\n')
cat('Total Pairs (Z cuts) -', length(SFR_tab[which(SFR_tab[,'PairID']>0 & SFR_tab[,'Z']< 0.3),1]), '\n')
cat('Total Pairs (Z and AGN cuts) -', length(SFR_tab[which(SFR_tab[,'PairID']>0 & SFR_tab[,'Z']< 0.3  &  SFR_tab[,'CLASS_AGN']==0),1]), '\n')

mass_cut <- 9.0+(c(1:3)*0.5)

for (i in 1:length(mass_cut)){

cat(mass_cut[i], '-', length(SFR_tab_pairs[which(SFR_tab_pairs[,'logmstar'] > mass_cut[i] & SFR_tab_pairs[,'logmstar'] <= mass_cut[i]+0.5),1]), length(SFR_tab_pairs[which(SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'logmstar'] > mass_cut[i] & SFR_tab_pairs[,'logmstar'] <= mass_cut[i]+0.5),1]),length(SFR_tab_pairs[which(SFR_tab_pairs[,'Primary']!=1 & SFR_tab_pairs[,'logmstar'] > mass_cut[i] & SFR_tab_pairs[,'logmstar'] <= mass_cut[i]+0.5),1]),length(SFR_tab_pairs[which(SFR_tab_pairs[,'MassRatio']<3 & SFR_tab_pairs[,'logmstar'] > mass_cut[i] & SFR_tab_pairs[,'logmstar'] <= mass_cut[i]+0.5),1]),length(SFR_tab_pairs[which(SFR_tab_pairs[,'MassRatio']>=3 & SFR_tab_pairs[,'logmstar'] > mass_cut[i] & SFR_tab_pairs[,'logmstar'] <= mass_cut[i]+0.5),1]),'\n')
    
}

cat('All -', length(SFR_tab_pairs[,1]), length(SFR_tab_pairs[which(SFR_tab_pairs[,'Primary']==1),1]),length(SFR_tab_pairs[which(SFR_tab_pairs[,'Primary']!=1),1]),length(SFR_tab_pairs[which(SFR_tab_pairs[,'MassRatio']<3),1]),length(SFR_tab_pairs[which(SFR_tab_pairs[,'MassRatio']>=3),1]),'\n')



sSFR_Ha_pairs <- SFR_tab_pairs[,'SFR_Ha']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_W4_pairs <- SFR_tab_pairs[,'SFR_W4']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_NED_pairs <- SFR_tab_pairs[,'SFR_NED']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_100micron_pairs <- SFR_tab_pairs[,'SFR_100micron']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_magphys_pairs <- SFR_tab_pairs[,'SFR_magphys']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_magphys_NUV_pairs <- SFR_tab_pairs[,'SFR_magphys_NUV']/(10.^SFR_tab_pairs[,'logmstar'])
sSFR_magphys_FUV_pairs <- SFR_tab_pairs[,'SFR_magphys_FUV']/(10.^SFR_tab_pairs[,'logmstar'])


cat('FIR #', length(which(sSFR_100micron_pairs > 0.0 & is.finite(sSFR_100micron_pairs)==T & SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0 )), '\n')
cat('MIR #', length(which(sSFR_W4_pairs > 0.0 & is.finite(sSFR_W4_pairs)==T& SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0)), '\n')
cat('UV+TIR #', length(which(sSFR_NED_pairs > 0.0 & is.finite(sSFR_NED_pairs)==T & SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0)), '\n')
cat('FUV #', length(which(sSFR_magphys_FUV_pairs > 0.0 & is.finite(sSFR_magphys_FUV_pairs)==T & SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0)), '\n')
cat('NUV #', length(which(sSFR_magphys_NUV_pairs > 0.0 & is.finite(sSFR_magphys_NUV_pairs)==T & SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0)), '\n')
cat('0.1Gyr #', length(which(sSFR_magphys_pairs > 0.0 & is.finite(sSFR_magphys_pairs)==T & SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0)), '\n')
cat('Ha #', length(which(sSFR_Ha_pairs > 0.0 & is.finite(sSFR_Ha_pairs)==T & SFR_tab_pairs[,'logmstar'] >9.5 & SFR_tab_pairs[,'logmstar'] < 11.0)), '\n')


SN_Ha_pairs <- SFR_tab_pairs[,'SFR_Ha']+1
SN_W4_pairs <- SFR_tab_pairs[,'SFR_W4']+1
SN_NED_pairs <- SFR_tab_pairs[,'SFR_NED']+1
SN_100micron_pairs <- SFR_tab_pairs[,'SFR_100micron']+1
SN_magphys_pairs <- SFR_tab_pairs[,'SFR_magphys']+1
SN_magphys_NUV_pairs <- SFR_tab_pairs[,'SFR_magphys_NUV']+1
SN_magphys_FUV_pairs <- SFR_tab_pairs[,'SFR_magphys_FUV']+1

sSFR_Ha_non_pairs <- SFR_tab_non_pairs[,'SFR_Ha']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_W4_non_pairs <- SFR_tab_non_pairs[,'SFR_W4']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_NED_non_pairs <- SFR_tab_non_pairs[,'SFR_NED']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_100micron_non_pairs <- SFR_tab_non_pairs[,'SFR_100micron']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_magphys_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_magphys_NUV_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys_NUV']/(10.^SFR_tab_non_pairs[,'logmstar'])
sSFR_magphys_FUV_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys_FUV']/(10.^SFR_tab_non_pairs[,'logmstar'])

SN_Ha_non_pairs <- SFR_tab_non_pairs[,'SFR_Ha']+1
SN_W4_non_pairs <- SFR_tab_non_pairs[,'SFR_W4']+1
SN_NED_non_pairs <- SFR_tab_non_pairs[,'SFR_NED']+1
SN_100micron_non_pairs <- SFR_tab_non_pairs[,'SFR_100micron']+1
SN_magphys_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys']+1
SN_magphys_NUV_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys_NUV']+1
SN_magphys_FUV_non_pairs <- SFR_tab_non_pairs[,'SFR_magphys_FUV']+1


all<-cbind(sSFR_100micron_pairs,sSFR_W4_pairs,sSFR_NED_pairs,sSFR_magphys_FUV_pairs,sSFR_magphys_NUV_pairs,sSFR_magphys_pairs,sSFR_Ha_pairs)


##### FOR AARON SELECTIONS #########



sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000)



pdf('aaron_class.pdf')

temp<-c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))

magplot(c(1,2,3,4,5,6,7)-0.1, log10(c(median(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]]), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]]),median(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]]), median(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]]), median(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]]), median(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp, xlab='SFR indicator', ylab='Normalized Log[sSFR]', ylim=c(-0.4,0.4), labels=c(F,T), xlim=c(-0.,7.5), col='white')

lines(c(3.5,3.5),c(-5,5),lwd=2,lty=2,col='blue')

rect(6.5, -0.42, 7.7, 0.42, col = colors(500)[212], border=colors(500)[212])


lines(c(0,8),c(0,0), lty=2, lwd=2)


points(c(1,2,3,4,5,6,7)+0.1, c(median(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), median(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), median(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), median(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))-temp, col='black', bg='darkblue', pch=22, cex=2.)


val<-c(median(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), median(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), median(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])),median(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), median(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))-temp

error <- c(sd(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), sd(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), sd(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])),sd(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), length(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), length(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), length(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])),length(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), length(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), length(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]]))))



for (i in 1:length(val)) {
lines(c(i+0.1,i+0.1), c(val[i]+1.23*error[i],val[i]-1.23*error[i]), col='darkblue', lwd=2)
}    

points(c(1,2,3,4,5,6,7), c(median(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), median(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), median(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])),  median(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), median(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))-temp,, col='black', bg='darkgreen', pch=22, cex=2.0)


val<-c(median(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), median(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), median(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), median(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))-temp

error <- c(sd(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), sd(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), sd(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])),sd(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), length(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), length(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), length(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])),length(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), length(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), length(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]]))))

for (i in 1:length(val)) {
lines(c(i,i), c(val[i]+1.23*error[i],val[i]-1.23*error[i]), col='darkgreen', lwd=2)
}    


points(c(1,2,3,4,5,6,7)-0.1, c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp,, col='black', bg='orange', pch=22, cex=2.0)


val<-c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])),median(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp

error <- c(sd(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), sd(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), sd(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), length(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])) ,length(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])),length(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), length(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), length(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), length(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]]))))

for (i in 1:length(val)) {
lines(c(i-0.1,i-0.1), c(val[i]+1.23*error[i],val[i]-1.23*error[i]), col='orange', lwd=2)
}  


text(0.9,-0.4,'FIR', pos=4, srt=90, col='purple') 
text(1.9,-0.4,'MIR', pos=4, srt=90, col='purple')
text(2.9,-0.4,'UV+TIR', pos=4, srt=90, col='purple') 
text(3.9,-0.4,'FUV',pos=4, srt=90, col='purple')
text(4.9,-0.4,'NUV',pos=4, srt=90, col='purple')
text(5.9,-0.4,'0.1Gyr', pos=4, srt=90, col='purple')
text(6.9,-0.4,'H-alpha', pos=4, srt=90, col='purple')


legend(0,0.4, c('Close pairs', 'Intermediate pairs', 'Far pairs'), pch=c(22,22,22), col=c('black', 'black', 'black'), pt.bg=c('darkblue','darkgreen', 'orange'), bty="n", cex=1.0, pt.cex=2.)

arrows(0.5,0.05,0.5,0.2, length = 0.15, col='darkblue')
arrows(0.5,-0.05,0.5,-0.2, length = 0.15, col='darkblue')
text(0.1,0.05, 'SF enhanced', pos=4, srt=90, col='darkblue')
text(0.3,-0.04, 'SF decreased', pos=2, srt=90, col='darkblue')


dev.off()

pdf('aaron_all.pdf', width=8, height=15)


par(mfrow = c(4, 2))
par(mar=c(4,4,4,4))

layout(matrix(c(1,2,3,4,5,6,7,8), 4, 2, byrow = TRUE))

for (i in 1:8) {

if (i==1) {
sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] < 3.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] < 3.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'MassRatio'] < 3.0)
main<-'Major'
}

if (i==2) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] >= 3.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] >= 3.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'MassRatio'] >= 3.0)
main<-'Minor'
}

if (i==3) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'Primary']==1.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'Primary']==1.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'Primary']==1.0)
main<-'Primary'
}

if (i==4) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'Primary']!=1.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'Primary']!=1.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'Primary']!=1.0)
main<-'Secondary'
}

if (i==5) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] < 3.0 & SFR_tab_pairs[,'Primary']==1.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] < 3.0 & SFR_tab_pairs[,'Primary']==1.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'MassRatio'] < 3.0 & SFR_tab_pairs[,'Primary']==1.0)
main<-'Major-Primary'
}

if (i==6) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] < 3.0 & SFR_tab_pairs[,'Primary']!=1.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] < 3.0 & SFR_tab_pairs[,'Primary']!=1.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'MassRatio'] < 3.0 & SFR_tab_pairs[,'Primary']!=1.0)
main<-'Major-Secondary'
}

if (i==7) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] >= 3.0 & SFR_tab_pairs[,'Primary']==1.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] >= 3.0 & SFR_tab_pairs[,'Primary']==1.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'MassRatio'] >= 3.0 & SFR_tab_pairs[,'Primary']==1.0)
main<-'Minor-Primary'
}

if (i==8) {

sel1 <- which(SFR_tab_pairs[,'SepProjAng'] < 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] >= 3.0 & SFR_tab_pairs[,'Primary']!=1.0)
sel2 <- which(SFR_tab_pairs[,'SepProjAng'] < 50 & SFR_tab_pairs[,'SepProjAng'] > 20 & SFR_tab_pairs[,'SepVel'] < 500 & SFR_tab_pairs[,'MassRatio'] >= 3.0 & SFR_tab_pairs[,'Primary']!=1.0)
sel3 <- which(SFR_tab_pairs[,'SepProjAng'] < 100 & SFR_tab_pairs[,'SepProjAng'] > 50 & SFR_tab_pairs[,'SepVel'] < 1000 & SFR_tab_pairs[,'MassRatio'] >= 3.0 & SFR_tab_pairs[,'Primary']!=1.0)
main<-'Minor-Secondary'
}



    temp<-c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))

    magplot(c(1,2,3,4,5,6,7)-0.1, log10(c(median(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]]), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]]),median(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]]), median(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]]), median(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]]), median(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp, xlab='SFR indicator', ylab='Normalized Log[sSFR]', ylim=c(-0.3,0.9), labels=c(F,T), xlim=c(-0.,7.5), main=main, col='white')

lines(c(3.5,3.5),c(-5,5),lwd=2,lty=2,col='blue')

    rect(6.5, -0.42, 7.7, 1.0, col = colors(500)[212], border=colors(500)[212])


    lines(c(0,8),c(0,0), lty=2, lwd=2)


    points(c(1,2,3,4,5,6,7)+0.1, c(median(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), median(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), median(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), median(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))-temp, col='black', bg='darkblue', pch=22, cex=2.)


    val<-c(median(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), median(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), median(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])),median(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), median(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), median(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))-temp

    error <- c(sd(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), sd(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), sd(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])),sd(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel1[which(is.finite(sSFR_100micron_pairs[sel1])==T & sSFR_100micron_pairs[sel1]>0.0)]])), length(log10(sSFR_W4_pairs[sel1[which(is.finite(sSFR_W4_pairs[sel1])==T & sSFR_W4_pairs[sel1]>0.0)]])), length(log10(sSFR_NED_pairs[sel1[which(is.finite(sSFR_NED_pairs[sel1])==T & sSFR_NED_pairs[sel1]>0.0)]])), length(log10(sSFR_magphys_FUV_pairs[sel1[which(is.finite(sSFR_magphys_FUV_pairs[sel1])==T & sSFR_magphys_FUV_pairs[sel1]>0.0)]])),length(log10(sSFR_magphys_NUV_pairs[sel1[which(is.finite(sSFR_magphys_NUV_pairs[sel1])==T & sSFR_magphys_NUV_pairs[sel1]>0.0)]])), length(log10(sSFR_magphys_pairs[sel1[which(is.finite(sSFR_magphys_pairs[sel1])==T & sSFR_magphys_pairs[sel1]>0.0)]])), length(log10(sSFR_Ha_pairs[sel1[which(is.finite(sSFR_Ha_pairs[sel1])==T & sSFR_Ha_pairs[sel1]>0.0)]]))))



    for (i in 1:length(val)) {
        lines(c(i+0.1,i+0.1), c(val[i]+1.23*error[i],val[i]-1.23*error[i]), col='darkblue', lwd=2)
    }    

    points(c(1,2,3,4,5,6,7), c(median(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), median(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), median(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])),  median(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), median(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))-temp,, col='black', bg='darkgreen', pch=22, cex=2.0)


    val<-c(median(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), median(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), median(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), median(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), median(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))-temp

    error <- c(sd(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), sd(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), sd(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])),sd(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel2[which(is.finite(sSFR_100micron_pairs[sel2])==T & sSFR_100micron_pairs[sel2]>0.0)]])), length(log10(sSFR_W4_pairs[sel2[which(is.finite(sSFR_W4_pairs[sel2])==T & sSFR_W4_pairs[sel2]>0.0)]])), length(log10(sSFR_NED_pairs[sel2[which(is.finite(sSFR_NED_pairs[sel2])==T & sSFR_NED_pairs[sel2]>0.0)]])), length(log10(sSFR_magphys_FUV_pairs[sel2[which(is.finite(sSFR_magphys_FUV_pairs[sel2])==T & sSFR_magphys_FUV_pairs[sel2]>0.0)]])),length(log10(sSFR_magphys_NUV_pairs[sel2[which(is.finite(sSFR_magphys_NUV_pairs[sel2])==T & sSFR_magphys_NUV_pairs[sel2]>0.0)]])), length(log10(sSFR_magphys_pairs[sel2[which(is.finite(sSFR_magphys_pairs[sel2])==T & sSFR_magphys_pairs[sel2]>0.0)]])), length(log10(sSFR_Ha_pairs[sel2[which(is.finite(sSFR_Ha_pairs[sel2])==T & sSFR_Ha_pairs[sel2]>0.0)]]))))

    for (i in 1:length(val)) {
        lines(c(i,i), c(val[i]+1.23*error[i],val[i]-1.23*error[i]), col='darkgreen', lwd=2)
    }    


    points(c(1,2,3,4,5,6, 7)-0.1, c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])),median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp,, col='black', bg='orange', pch=22, cex=2.0)


    val<-c(median(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), median(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), median(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])),median(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), median(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), median(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))-temp

    error <- c(sd(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), sd(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])), sd(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), sd(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), sd(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]])))/sqrt(c(length(log10(sSFR_100micron_pairs[sel3[which(is.finite(sSFR_100micron_pairs[sel3])==T & sSFR_100micron_pairs[sel3]>0.0)]])), length(log10(sSFR_W4_pairs[sel3[which(is.finite(sSFR_W4_pairs[sel3])==T & sSFR_W4_pairs[sel3]>0.0)]])) ,length(log10(sSFR_NED_pairs[sel3[which(is.finite(sSFR_NED_pairs[sel3])==T & sSFR_NED_pairs[sel3]>0.0)]])),length(log10(sSFR_magphys_FUV_pairs[sel3[which(is.finite(sSFR_magphys_FUV_pairs[sel3])==T & sSFR_magphys_FUV_pairs[sel3]>0.0)]])), length(log10(sSFR_magphys_NUV_pairs[sel3[which(is.finite(sSFR_magphys_NUV_pairs[sel3])==T & sSFR_magphys_NUV_pairs[sel3]>0.0)]])), length(log10(sSFR_magphys_pairs[sel3[which(is.finite(sSFR_magphys_pairs[sel3])==T & sSFR_magphys_pairs[sel3]>0.0)]])), length(log10(sSFR_Ha_pairs[sel3[which(is.finite(sSFR_Ha_pairs[sel3])==T & sSFR_Ha_pairs[sel3]>0.0)]]))))

    for (i in 1:length(val)) {
        lines(c(i-0.1,i-0.1), c(val[i]+1.23*error[i],val[i]-1.23*error[i]), col='orange', lwd=2)
    }  


    text(0.9,-0.3,'FIR', pos=4, srt=90, col='purple') 
    text(1.9,-0.3,'MIR', pos=4, srt=90, col='purple')
    text(2.9,-0.3,'UV+TIR', pos=4, srt=90, col='purple') 
    text(3.9,-0.3,'FUV',pos=4, srt=90, col='purple')
    text(4.9,-0.3,'NUV',pos=4, srt=90, col='purple')
    text(5.9,-0.3,'0.1Gyr', pos=4, srt=90, col='purple')
    text(6.9,-0.3,'Ha', pos=4, srt=90, col='purple')


    legend(0,0.89, c('Close pairs', 'Intermediate pairs', 'Far pairs'), pch=c(22,22,22), col=c('black', 'black', 'black'), pt.bg=c('darkblue','darkgreen', 'orange'), bty="n", cex=1.0, pt.cex=2.)

    #arrows(0.5,0.05,0.5,0.2, length = 0.15, col='darkblue')
    #arrows(0.5,-0.05,0.5,-0.2, length = 0.15, col='darkblue')
    #text(-0.2,0.04, 'SF enhanced', pos=4, srt=90, col='darkblue')
    #text(-0.2,-0.026, 'SF decreased', pos=4, srt=90, col='darkblue')
}

    
dev.off()




########################################################################################



band_list<-c('SFR_100micron', 'SFR_W4', 'SFR_NED', 'SFR_magphys_FUV', 'SFR_magphys_NUV', 'SFR_magphys','SFR_Ha')
band_name<-c('FIR','MIR', 'UV_TIR', 'FUV','NUV', '01Gyr','Ha')



sc <- seq(0,90,10)
mass_cut <- 9.0+(c(1:3)*0.5)
sub_list<-c('P', 'P_ERR','S', 'S_ERR', 'P_Maj', 'P_Maj_ERR', 'P_Min', 'P_Min_ERR', 'S_Maj', 'S_Maj_ERR', 'S_Min', 'S_Min_ERR')
sub_list2<-c('pair', 'non_pair')

cat('Defining arrays.....', '\n')

for (i in 1:length(band_list)){
    sSFR_pair <- SFR_tab_pairs[,band_list[i]]/(10.^SFR_tab_pairs[,'logmstar'])
    sSFR_non_pair <- SFR_tab_non_pairs[,band_list[i]]/(10.^SFR_tab_non_pairs[,'logmstar'])
    assign(paste('sSFR_',band_name[i],'_pair', sep=''),sSFR_pair)
    assign(paste('sSFR_',band_name[i],'_non_pair', sep=''),sSFR_non_pair) 
                 
} 

for (i in 1:length(band_list)){
    temp <- matrix(NA,length(sc),length(mass_cut))
    for (j in 1:length(sub_list)){
        for (k in 1:length(sub_list2)){
            assign(paste(band_name[i],'_',sub_list[j], '_',sub_list2[k] ,sep=''), temp)
        }
    }

}


cat('Populating Arrays.....', '\n')

for (j in 1:length(mass_cut)) {

  cat('Mass.....', j, 'of 3', '\n')  

   for (i in 1:length(sc)){

       cat('      Scale.....', i, 'of',length(sc),  '\n')
       
        sel_P <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0)
        sel_P_Maj <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] <= 3.0)
        sel_P_Min <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==1 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] > 3.0)
        sel_S<- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==0 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0)
        sel_S_Maj <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==0 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] <= 3.0)
        sel_S_Min <- which(SFR_tab_pairs[,'logmstar'] >= mass_cut[j] & SFR_tab_pairs[,'logmstar'] < mass_cut[j]+0.5 & SFR_tab_pairs[,'Primary']==0 & SFR_tab_pairs[,'SepProjAng'] > sc[i] & SFR_tab_pairs[,'SepProjAng'] < sc[i]+10.0 & SFR_tab_pairs[,'MassRatio'] > 3.0)

        sub_list<-c('P','S', 'P_Maj', 'P_Min', 'S_Maj', 'S_Min')
        
        for (k in 1:length(band_name)) {
            sSFR_pairs <- get(paste('sSFR_',band_name[k],'_pair', sep=''))
            sSFR_non_pairs <- get(paste('sSFR_',band_name[k],'_non_pair', sep=''))
                                 
            for (l in 1:length(sub_list)) {
                sel_sub<-get(paste('sel_', sub_list[l], sep=''))            
                temp<-sSFR_pairs[sel_sub[which(sSFR_pairs[sel_sub] > 0.0 & is.finite(sSFR_pairs[sel_sub])==T)]]
                temp2<-c(mean(temp)+3.0*sd(temp),mean(temp)-3.0*sd(temp))
                temp3<-temp[which(temp < temp2[1] & temp > temp2[2])]
                write_arr <-get(paste(band_name[k],'_',sub_list[l], '_pair' ,sep=''))
                write_arr_ERR <-get(paste(band_name[k],'_',sub_list[l], '_ERR_pair' ,sep=''))               
                write_arr[i,j] <- mean(log10(temp3))
                write_arr_ERR[i,j] <- sd(log10(temp3))/sqrt(length(temp3))
                assign(paste(band_name[k],'_',sub_list[l], '_pair' ,sep=''),write_arr)                 
                assign(paste(band_name[k],'_',sub_list[l], '_ERR_pair' ,sep=''),write_arr_ERR)

                for (tt in 1:length(sel_sub)) {
                    sel_non_pair<-which(sSFR_non_pairs > 0.0 & is.finite(sSFR_non_pairs)==T)
                    temp1<-SFR_tab_non_pairs[sel_non_pair,'Z']
                    temp2<-temp1[which(abs(temp1-mean(temp1))<(2*sd(temp1)))]

                    temp3<-SFR_tab_non_pairs[sel_non_pair,'logmstar']
                    temp4<-temp3[which(abs(temp3-mean(temp3))<(2*sd(temp3)))]

                    
                    dist<-sqrt((abs(SFR_tab_pairs[sel_sub[tt],'logmstar']-SFR_tab_non_pairs[sel_non_pair,'logmstar'])/sd(temp4))^2+(abs(SFR_tab_pairs[sel_sub[tt],'Z']-SFR_tab_non_pairs[sel_non_pair,'Z'])/sd(temp2))^2)
                    temp3<-sort(dist, index.return = TRUE)
              
                    temp2<-sSFR_non_pairs[sel_non_pair[temp3$ix[1:3]]]
                    if (tt == 1) {temp<-temp2}
                    if (tt > 1) {temp<-c(temp, temp2)}
                    
                }

                temp2<-c(mean(temp)+3.0*sd(temp),mean(temp)-3.0*sd(temp))
                temp3<-temp[which(temp < temp2[1] & temp > temp2[2])]
                write_arr <-get(paste(band_name[k],'_',sub_list[l], '_non_pair' ,sep=''))
                write_arr_ERR <-get(paste(band_name[k],'_',sub_list[l], '_ERR_non_pair' ,sep=''))  
                write_arr[i,j] <- mean(log10(temp3))
                write_arr_ERR[i,j] <- sd(log10(temp3))/sqrt(length(temp3))
                assign(paste(band_name[k],'_',sub_list[l], '_non_pair' ,sep=''),write_arr)                 
                assign(paste(band_name[k],'_',sub_list[l], '_ERR_non_pair' ,sep=''),write_arr_ERR)

                                   
                
            }
                                 

        }

    }


}



sub_list<-c('P', 'P_ERR','S', 'S_ERR', 'P_Maj', 'P_Maj_ERR', 'P_Min', 'P_Min_ERR', 'S_Maj', 'S_Maj_ERR', 'S_Min', 'S_Min_ERR')
sub_list2<-c('pair', 'non_pair')

sub_list3 <- c('', '_Maj', '_Min')


########## ** MAKE plots ** ############

cat('Making Plots.....', '\n')

minrad<-c(26.34,31.6,21,21,21,21,5.268)
band_name2<-c('FIR','MIR', 'UV+TIR', 'FUV','NUV', '0.1Gyr','Ha')

for (i in 1:length(band_name)) {

    
    pdf(paste(band_name[i],'_NEW.pdf', sep=''), width=15, height=15)

    par(mfrow = c(5, 5))
    par(mar=c(1,1,1,1))      

    layout(matrix(c(0,12,13,14,0,   10,1,2,3,15,  10,4,5,6,16,   10,7,8,9,17,   0,11,11,11,0), 5, 5, byrow = TRUE))

    for (t in 1:3) {
        for (tt in 1:3) {
            pair_P<-get(paste(band_name[i], '_P',sub_list3[tt], '_pair', sep=''))
            pair_S<-get(paste(band_name[i], '_S',sub_list3[tt], '_pair', sep=''))

            pair_P_err<-get(paste(band_name[i], '_P',sub_list3[tt], '_ERR_pair', sep=''))
            pair_S_err<-get(paste(band_name[i], '_S',sub_list3[tt], '_ERR_pair', sep=''))

            non_pair_P<-get(paste(band_name[i], '_P',sub_list3[tt], '_non_pair', sep=''))
            non_pair_S<-get(paste(band_name[i], '_S',sub_list3[tt], '_non_pair', sep=''))

            non_pair_P_err<-get(paste(band_name[i], '_P',sub_list3[tt], '_ERR_non_pair', sep=''))
            non_pair_S_err<-get(paste(band_name[i], '_S',sub_list3[tt], '_ERR_non_pair', sep=''))

            pair_P2 <- (10.^pair_P/10.^non_pair_P)*1.2
            pair_S2 <- (10.^pair_S/10.^non_pair_S)*1.2
            
            pair_P_err<-sqrt(((pair_P_err))^2+((non_pair_P_err))^2)
            pair_S_err<-sqrt(((pair_S_err))^2+((non_pair_S_err))^2)

            assign(paste(band_name[i],'_P',sub_list3[tt], '_line_ERR' ,sep=''), pair_P_err)            
            assign(paste(band_name[i],'_S',sub_list3[tt], '_line_ERR' ,sep=''), pair_S_err)
            
            magplot(sc+5,pair_P2[,t], log='y', ylim=c(0.1,10), col='black', bg='darkgreen',pch=21, labels=c(T,T))

            lines(c(0,100),c(1,1), lty=2)           

            lines(c(minrad[i],minrad[i]), c(0.01,100), col='darkblue', lty=2, lwd=1)  

            points(sc+5,pair_P2[,t],col='black', bg='darkgreen',pch=21)
            lines(sc+5,pair_P2[,t],col='darkgreen',lwd=2)

            
            temp_x<-c(sc[1]+5.0, sc+5.0, rev(sc+5.0),sc[1]+5.0)
            temp_y<-c(pair_P2[1,t]-pair_P_err[1,t],pair_P2[,t]-pair_P_err[,t],rev(pair_P2[,t]+pair_P_err[,t]), pair_P2[1,t]-pair_P_err[1,t])           
            
            temp_x<-temp_x[which(is.finite(temp_y)==T)]
            temp_y<-temp_y[which(is.finite(temp_y)==T)]
            temp_y[which(temp_y<0)]<-0.0001
                     
            polygon(temp_x, temp_y, col=rgb(0.035,0.439,0.329,0.5),border=NA)
            

            points(sc+5,pair_S2[,t],col='black', bg='orange',pch=21)
            lines(sc+5,pair_S2[,t],col='orange',lwd=2)

            temp_x<-c(sc[1]+5.0, sc+5.0, rev(sc+5.0),sc[1]+5.0)
            temp_y<-c(pair_S2[1,t]-pair_S_err[1,t],pair_S2[,t]-pair_S_err[,t],rev(pair_S2[,t]+pair_S_err[,t]), pair_S2[1,t]-pair_S_err[1,t])
            temp_x<-temp_x[which(is.finite(temp_y)==T)]
            temp_y<-temp_y[which(is.finite(temp_y)==T)]
            temp_y[which(temp_y<0)]<-0.0001
            
            polygon(temp_x,temp_y, col=rgb(1,0.6,0,0.5),border=NA)
           
            
            if (t==1 & tt==1) {
                legend(50, 0.3, c('Secondary', 'Primary'),  pch=c(21,21), col=c('black', 'black'), pt.bg=c('orange','darkgreen'), bty="n", cex=1.5, pt.cex=1.5)
            }
        }
    }
    plot(c(0,10),c(0,10),col='white',axes=F)
    text(9,5, paste('Excess sSFR-',band_name2[i],sep=''), col='darkblue',srt=90, cex=2.0)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,9, 'Pair Separation, kpc/h', col='darkblue',cex=2.0)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,1, 'All Pairs', col= 'darkred', cex=2.0)
    arrows(5, 0.5, 5, 0., length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,1, 'Major Mergers', col= 'darkred', cex=2.0)
    arrows(5, 0.5, 5, 0., length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(5,1, 'Minor Mergers', col= 'darkred', cex=2.0)
    arrows(5, 0.5, 5, 0., length = 0.1)


    plot(c(0,10),c(0,10),col='white',axes=F)
    text(1,5, 'Log[M*] = 9.5 - 10.0', col= 'darkred', cex=2.0, srt=270)
    arrows(0.5, 5, 0., 5, length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(1,5, 'Log[M*] = 10.0 - 10.5', col= 'darkred', cex=2.0, srt=270)
    arrows(0.5, 5, 0., 5, length = 0.1)

    plot(c(0,10),c(0,10),col='white',axes=F)
    text(1,5, 'Log[M*] = 10.5 - 11.0', col= 'darkred', cex=2.0, srt=270)
    arrows(0.5, 5, 0., 5, length = 0.1)
    
    dev.off()
    system(paste('pdfcrop ',band_name[i],'_NEW.pdf ',band_name[i],'_NEW.pdf', sep=''))

}






for (i in 1:length(band_name)){
    for (j in 1:length(sub_list)) {
        slope<-c(1:3)
        slope_ERR<-c(1:3)
        slope2<-c(1:3)
        slope_ERR2<-c(1:3)
            for (t in 1:3) {

                pair<-get(paste(band_name[i], '_',sub_list[j], '_pair', sep=''))
                non_pair<-get(paste(band_name[i], '_',sub_list[j], '_non_pair', sep=''))
                pair <- (10.^pair[,t]/10.^non_pair[,t])*1.2

                #err<- get(paste(band_name[i],'_',sub_list[j], '_line_ERR' ,sep=''))

                if (band_name[i]=='Ha') {pair[2]<-NA}
                #temp_sc<-sc[which(is.finite(err[,t])==T)]
                sc2<-sc[which(is.finite(pair)==T)]
                pair<-pair[which(is.finite(pair)==T)]
                
                #temp_err<-err[which(is.finite(err[,t])==T),t]
                                
                #temp_e<-temp_sc
                #temp_e[]<-0.01
                #errors<-cbind(temp_e,temp_err)

                pair2<-pair[which(sc2+5 > minrad[i])]
                sc3<-sc2[which(sc2+5 > minrad[i])]
                
                temp <- hyper.fit(cbind(sc2+5,pair), coord.type='alpha', proj.type='vert.axis', algo.func='LD')
                slope[t]<-temp$fit$Summary1[1,1]*-1
                slope_ERR[t]<-temp$fit$Summary1[1,2]

                temp <- hyper.fit(cbind(sc3+5,pair2), coord.type='alpha', proj.type='vert.axis', algo.func='LD')
                slope2[t]<-temp$fit$Summary1[1,1]*-1
                slope_ERR2[t]<-temp$fit$Summary1[1,2]

                #dev.new()
                #plot(sc+5,pair,log='y',ylim=c(0.1,10))
                #lines(sc+5, 10.^((temp$fit$Summary1[1,1]*(sc+5))+temp$fit$Summary1[2,1]), col='red')
                #cat(t, paste(band_name[i], '_',sub_list[j], '_pair', sep=''),slope[t], '\n') 
                #s<-readline('??')
                #graphics.off()
                
            }
        #cat(slope, '\n')
        #cat(slope_ERR, '\n')
        assign(paste(band_name[i], '_',sub_list[j], '_slope',sep=''),slope)
        assign(paste(band_name[i], '_',sub_list[j], '_slope_ERR',sep=''),slope_ERR)
        assign(paste(band_name[i], '_',sub_list[j], '_slope2',sep=''),slope2)
        assign(paste(band_name[i], '_',sub_list[j], '_slope_ERR2',sep=''),slope_ERR2)
            
        }
}

pdf(paste('timescale_change_all_new_control.pdf', sep=""), width=12, height=10)

par(mfrow = c(5, 4))
par(mar=c(0,0,0,0))      

layout(matrix(c(7,9,10,0, 7,1,2,11, 7,3,4,12,  7,5,6,13, 7,8,8,0), 5, 4, byrow = TRUE))


for (t in 1:3) {
    for (j in 1:2) {      
          for (i in 1:length(band_name)){
              if (j==1) {mid<-'Maj'} else {mid<-'Min'}
              
                  P<-get(paste(band_name[i], '_P_',mid,'_slope',sep=''))
                  S<-get(paste(band_name[i], '_S_',mid,'_slope',sep=''))
                  Pe<-get(paste(band_name[i], '_P_',mid,'_slope_ERR',sep=''))
                  Se<-get(paste(band_name[i], '_S_',mid,'_slope_ERR',sep=''))

                  P2<-get(paste(band_name[i], '_P_',mid,'_slope2',sep=''))
                  S2<-get(paste(band_name[i], '_S_',mid,'_slope2',sep=''))
                  Pe2<-get(paste(band_name[i], '_P_',mid,'_slope_ERR2',sep=''))
                  Se2<-get(paste(band_name[i], '_S_',mid,'_slope_ERR2',sep=''))
                        
              if (j==1) {labels=c(F,T)} else {labels=c(F,F)}
              if (i==1) {
                  magplot(i-0.05,P[t], pch=21, bg='darkgreen', col='black', cex=1.5, ylim=c(-0.015,0.02), labels=labels, col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))
                  rect((length(band_name)-0.5), -0.025, (length(band_name)+1.7), 0.028, col = colors(500)[212], border=colors(500)[212])
                  magaxis(side=1, minorn=0, labels=F)
                  magaxis(side=2, minorn=4, labels=F)
                  lines(c(-1,8),c(0,0),lwd=2,lty=2)
                  lines(c(3.5,3.5), c(-0.1, 0.1), ,lwd=2,lty=2, col='darkblue')
                  if (j==1 & t==1) {
                      arrows(0.5,0.001,0.5,0.005, length = 0.1, col='darkblue')
                      arrows(0.5,-0.001,0.5,-0.005, length = 0.1, col='darkblue')
                      text(0.08,0.001, 'SF enhanced', pos=4, srt=90, col='darkblue')
                      text(0.08,-0.016, 'SF decreased', pos=4, srt=90, col='darkblue')
                  }
                  if (j==2 & t==1) {
                      legend(0.05,0.019, c('Secondary', 'Primary'), pch=c(21,21), col=c('black', 'black'), pt.bg=c('orange','darkgreen'), bty="n", cex=1., pt.cex=1.)
                  }

                  if (j==1 & t==3) {
                      for (gg in 1:length(band_name)){
                          text(gg-0.1,-0.013,band_name2[gg], pos=4, srt=90, col='purple')                          
                      }
   
                      text(2.9,0.018, 'Long',  pos=2,  col='darkblue') 
                      text(4.1,0.018, 'Short',  pos=4,  col='darkblue') 
                      arrows(3.6,0.018,4.0,0.018, length = 0.1, col='darkblue')
                      arrows(3.4,0.018,3.0,0.018, length = 0.1, col='darkblue')
                  }
                  
                  
              }

              #points(i-0.05,P2[t], pch=23, bg=rgb(0,0.6,0, 0.5), col='black', cex=1.5)
              #points(i+0.05,S2[t], pch=23, bg=rgb(1,0.6,0,0.5), col='black', cex=1.5)

              #lines(c(i-0.05,i-0.05),c(P2[t]+Pe2[t], P2[t]-Pe2[t]), col=rgb(0,0.6,0, 0.5))
              #lines(c(i+0.05,i+0.05),c(S2[t]+Se2[t], S2[t]-Se2[t]), col=rgb(1,0.6,0,0.5))
              
              points(i-0.05,P[t], pch=21, bg='darkgreen', col='black', cex=1.5)
              points(i+0.05,S[t], pch=21, bg='orange', col='black', cex=1.5)

              lines(c(i-0.05,i-0.05),c(P[t]+Pe[t], P[t]-Pe[t]), col='darkgreen')
              lines(c(i+0.05,i+0.05),c(S[t]+Se[t], S[t]-Se[t]), col='orange')


          }
      }
}


plot(c(0,10),c(0,10),col='white',axes=F)
text(9,5, 'Slope, Log[excess sSFR] vs pair separation', col='darkblue',srt=90, cex=2.0)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,9, 'SFR indicator', col='darkblue',cex=2.0)


plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Major Mergers', col= 'darkred', cex=2.0)
arrows(5, 1., 5, 0., length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Minor Mergers', col= 'darkred', cex=2.0)
arrows(5, 1.0, 5, 0., length = 0.1)


plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 9.5 - 10.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.0 - 10.5', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.5 - 11.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)
         
dev.off()

system('pdfcrop timescale_change_all_new_control.pdf timescale_change_all_new_control.pdf')



pdf(paste('timescale_change_all_major_V_minor_new_control.pdf', sep=""), width=10, height=10)


par(mfrow = c(5, 3))
par(mar=c(0,0,0,0))      

layout(matrix(c(0,0,0,    4,1,6,  4,2,7,    4,3,8, 5,5,5 ), 5, 3, byrow = TRUE))


for (t in 1:3) {
    for (i in 1:length(band_name)){
        PMa<-get(paste(band_name[i], '_P_Maj_slope',sep=''))
        SMa<-get(paste(band_name[i], '_S_Maj_slope',sep=''))
        PMae<-get(paste(band_name[i], '_P_Maj_slope_ERR',sep=''))
        SMae<-get(paste(band_name[i], '_S_Maj_slope_ERR',sep=''))
                  
        PMi<-get(paste(band_name[i], '_P_Min_slope',sep=''))
        SMi<-get(paste(band_name[i], '_S_Min_slope',sep=''))
        PMie<-get(paste(band_name[i], '_P_Min_slope_ERR',sep=''))
        SMie<-get(paste(band_name[i], '_S_Min_slope_ERR',sep=''))

        P_point<-PMa[t]-PMi[t]
        S_point<-SMa[t]-SMi[t]
        P_point_e <- sqrt(PMae[t]^2+PMie[t]^2)
        S_point_e <- sqrt(SMae[t]^2+SMie[t]^2)
        if (i==1) {
            magplot(i-0.05,P_point, pch=21, bg='darkgreen', col='black', cex=1.5, ylim=c(-0.015,0.015), labels=c(F,T), col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))
            rect((length(band_name)-0.5), -0.025, (length(band_name)+1.7), 0.025, col = colors(500)[212], border=colors(500)[212])
            magaxis(side=1, minorn=0, labels=F)
            magaxis(side=2, minorn=4, labels=F)
            lines(c(-1,8),c(0,0),lwd=2,lty=2)
            lines(c(3.5,3.5), c(-0.15, 0.15), ,lwd=2,lty=2, col='darkblue')
        }

        if (i==1 & t==3) {
                      for (gg in 1:length(band_name)){
                          text(gg-0.1,-0.015,band_name2[gg], pos=4, srt=90, col='purple')                          
                      }
        }

        
        points(i-0.05,P_point, pch=21, bg='darkgreen', col='black', cex=1.5)
        points(i+0.05,S_point, pch=21, bg='orange', col='black', cex=1.5)

        lines(c(i-0.05,i-0.05),c(P_point+P_point_e, P_point-P_point_e), col='darkgreen')
        lines(c(i+0.05,i+0.05),c(S_point+S_point_e, S_point-S_point_e), col='orange')
                  
                  
    }
}
 

plot(c(0,10),c(0,10),col='white',axes=F)
text(9,5, 'Major-Minor Merger (slope)', col='darkblue',srt=90, cex=2.0)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,9, 'SFR indicator', col='darkblue',cex=2.0)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 9.5 - 10.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.0 - 10.5', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(1,5, 'Log[M*] = 10.5 - 11.0', col= 'darkred', cex=1.5, srt=270)
arrows(0.5, 5, 0., 5, length = 0.1)

dev.off()

system('pdfcrop timescale_change_all_major_V_minor_new_control.pdf timescale_change_all_major_V_minor_new_control.pdf')


pdf('timescale_change_all_primary_V_secondary_new_control.pdf', width=15, height=6)


par(mfrow = c(3, 4))
par(mar=c(0,0,0,0))      

layout(matrix(c(0,5,6,0,    3,1,2,0,    0,4,4,0   ), 3, 4, byrow = TRUE))


for (j in 1:2) {
    for (i in 1:length(band_name)){
        PMa<-get(paste(band_name[i], '_P_Maj_slope',sep=''))
        SMa<-get(paste(band_name[i], '_S_Maj_slope',sep=''))
        PMae<-get(paste(band_name[i], '_P_Maj_slope_ERR',sep=''))
        SMae<-get(paste(band_name[i], '_S_Maj_slope_ERR',sep=''))
                  
        PMi<-get(paste(band_name[i], '_P_Min_slope',sep=''))
        SMi<-get(paste(band_name[i], '_S_Min_slope',sep=''))
        PMie<-get(paste(band_name[i], '_P_Min_slope_ERR',sep=''))
        SMie<-get(paste(band_name[i], '_S_Min_slope_ERR',sep=''))

        if (j==1) {
            point<-PMa-SMa
            point_e <- sqrt(PMae^2+SMae^2)
        } else {
            point<-PMi-SMi
            point_e <- sqrt(PMie^2+SMie^2)
        }
       
        

        if (i==1) {
            if (j==1) {magplot(i-c(0.05,0,-0.05),point, pch=c(22,24,25), col=c(colors()[34], 'gold',colors()[598]), cex=1.5, ylim=c(-0.015,0.02), labels=c(F,T), col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))}
            if (j==2) {magplot(i-c(0.05,0,-0.05),point, pch=c(22,24,25), col=c(colors()[34], 'gold',colors()[598]), cex=1.5, ylim=c(-0.015,0.02), labels=c(F,F), col.main= 'darkred', xlim=c(-0.0,(length(band_name)+1)), minorn=c(0,4))}
            
            rect((length(band_name)-0.5), -0.025, (length(band_name)+1.7), 0.028, col = colors(500)[212], border=colors(500)[212])
            magaxis(side=1, minorn=0, labels=F)
            magaxis(side=2, minorn=4, labels=F)
            lines(c(-1,8),c(0,0),lwd=2,lty=2)
            lines(c(3.5,3.5), c(-0.1, 0.1), ,lwd=2,lty=2, col='darkblue')
        

        for (gg in 1:length(band_name)){
                          text(gg-0.1,-0.015,band_name2[gg], pos=4, srt=90, col='purple')                          
                      }

        }

        if (j==1 & i==1) {legend(0.05,0.019, c('9.5<Log[M*]<10.0', '10.0<Log[M*]<10.5','10.5<Log[M*]<11.0'), pch=c(22,24,25), pt.bg=c(colors()[34], 'gold', colors()[598]), bty="n", cex=1., pt.cex=1.)}
        
        points(i-c(0.05,0,-0.05),point, pch=c(22,24,25), col=c(colors()[34], 'gold',colors()[598]), cex=1.5)
        temp<-c(0.05,0,-0.05)
        temp_col<-c(colors()[34], 'gold',colors()[598])
        for (y in 1:3) {
            lines(c(i-temp[y],i-temp[y]),c(point[y]+point_e[y], point[y]-point_e[y]), col=temp_col[y])
        }
                  
                  
    }
}



plot(c(0,10),c(0,10),col='white',axes=F)
text(9,5, 'Primary-Secondary (slope)', col='darkblue',srt=90, cex=1.4)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,9, 'SFR indicator', col='darkblue',cex=1.4)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Major Mergers', col= 'darkred', cex=2.0)
arrows(5, 1.0, 5, 0., length = 0.1)

plot(c(0,10),c(0,10),col='white',axes=F)
text(5,2, 'Minor Mergers', col= 'darkred', cex=2.0)
arrows(5, 1.0, 5, 0., length = 0.1)




dev.off()

 

#######################################
#######################################



pdf('timescale_measures_new_control.pdf')

magplot(c(1,10),c(1,7.5),col='white', xlim=c(1,1000), log='x', labels=c('T','F'), xlab='Probes SF, Myr', ylab='SFR indicators')

lines(c(1,10),c(2,2), lwd=2, col='orange')
lines(c(10.^((log10(1)+log10(10))/2.0),10.^((log10(1)+log10(10))/2.0)),c(2,2.1), lwd=2, col='orange')
text(10.^((log10(1)+log10(10))/2.0),2.3,'H-alpha', col='orange')

lines(c(1,100),c(3,3), lwd=2, col='darkgreen')
lines(c(10.^((log10(1)+log10(100))/2.0),10.^((log10(1)+log10(100))/2.0)),c(3,3.1), lwd=2, col='darkgreen')
text(10.^((log10(1)+log10(100))/2.0),3.3,'MagPhys 0.1Gyr', col='darkgreen')

lines(c(1,100),c(4,4), lwd=2, col='darkblue')
lines(c(10.^((log10(1)+log10(100))/2.0),10.^((log10(1)+log10(100))/2.0)),c(4,4.1), lwd=2, col='darkblue')
text(10.^((log10(1)+log10(100))/2.0),4.3,'FUV/NUV', col='darkblue')

lines(c(1,500),c(4.5,4.5), lwd=2, col='magenta')
lines(c(10.^((log10(1)+log10(500))/2.0),10.^((log10(1)+log10(500))/2.0)),c(4.5,4.6), lwd=2, col='magenta')
text(10.^((log10(1)+log10(500))/2.0),4.8,'UV+TIR', col='magenta')


lines(c(100,200),c(5,5), lwd=2, col='brown')
lines(c(50,100),c(5,5), lwd=2, lty=2, col='brown')
lines(c(10.^((log10(100)+log10(200))/2.0),10.^((log10(100)+log10(200))/2.0)),c(5,5.1), lwd=2, col='brown')
text(10.^((log10(100)+log10(200))/2.0),5.3,'MIR', col='brown')


lines(c(100,500),c(6,6), lwd=2, col='purple')
lines(c(50,100),c(6,6), lwd=2, lty=2, col='purple')
lines(c(10.^((log10(100)+log10(500))/2.0),10.^((log10(100)+log10(500))/2.0)),c(6.0,6.1), lwd=2, col='purple')
text(10.^((log10(100)+log10(500))/2.0),6.3,'FIR', col='purple')



lines(c(600,600),c(1.6,2.4), lwd=2)
lines(c(600,500),c(1.6,1.6), lwd=2)
lines(c(600,500),c(2.4,2.4), lwd=2)

text(900,2,'>20 Msun', srt=270)
text(700,2,'stars', srt=270)

lines(c(600,600),c(2.6,4.4), lwd=2)
lines(c(600,500),c(2.6,2.6), lwd=2)
lines(c(600,500),c(4.4,4.4), lwd=2)
text(900,3.5,'3<Msun<20', srt=270)
text(700,3.5,'stars', srt=270)



lines(c(600,600),c(4.6,5.4), lwd=2)
lines(c(600,500),c(4.6,4.6), lwd=2)
lines(c(600,500),c(5.4,5.4), lwd=2)
text(900,5,'Warm', srt=270)
text(700,5,'Dust', srt=270)

lines(c(600,600),c(5.6,6.4), lwd=2)
lines(c(600,500),c(5.6,5.6), lwd=2)
lines(c(600,500),c(6.4,6.4), lwd=2)
text(900,6,'Cool', srt=270)
text(700,6,'Dust', srt=270)


lines(c(100,100), c(0,10), lty=2,lwd=2)
arrows(90,7.,20, 7., length = 0.15)
arrows(110,7.,600, 7., length = 0.15)
text(10.^((log10(90)+log10(20))/2.0), 7.4, 'Short Duration')
text(10.^((log10(110)+log10(600))/2.0), 7.4, 'Long Duration')

dev.off()


system('pdfcrop timescale_change_all_primary_V_secondary_new_control.pdf timescale_change_all_primary_V_secondary_new_control.pdf') 

